A Graph-Partitioning Based Continuous Optimization Approach to Semi-supervised Clustering Problems

Semi-supervised clustering is a basic problem in various applications. Most existing methods require knowledge of the ideal cluster number, which is often difficult to obtain in practice. Besides, satisfying the must-link constraints is another major challenge for these methods. In this work, we view the semi-supervised clustering task as a partitioning problem on a graph associated with the given dataset, where the similarity matrix includes a scaling parameter to reflect the must-link constraints. Utilizing a relaxation technique, we formulate the graph partitioning problem into a continuous optimization model that does not require the exact cluster number, but only an overestimate of it. We then propose a block coordinate descent algorithm to efficiently solve this model, and establish its convergence result. Based on the obtained solution, we can construct the clusters that theoretically meet the must-link constraints under mild assumptions. Furthermore, we verify the effectiveness and efficiency of our proposed method through comprehensive numerical experiments.

==> fig/figure_ML.m <==
colors = [0 0 0; 255 0 0; 0 0 255; 255 0 255; 192 192 192; 128 128 105; 244 164 96; 8 46 84; 
    210 105 30; 61 89 171; 0 210 87; 0 255 127; 65 105 225;221 160 221; 227 23 13]/255;
lines   = {'k-' 'b--' 'r-.' 'c:' 'g-*' 'k-d'};
% idx=1:50:3001;idx(end)=3000;idx1=1:58:3000;
solvers = { ...
    'heuristic k-means', ...
    'constrained k-means', ...
    'SCA', ...
    'SymNMF', ...   
    'SemiNMF', ... 
    'COSSC' ...
    };
% kmeansVIO11=[kmeansVIO(:,1:3:9),kmeansVIO2(:,1:3:9)];
% kmeansVIO11=sum(kmeansVIO11)/50;
% kmeansVIO22=[kmeansVIO(:,2:3:9),kmeansVIO2(:,2:3:9)];
% kmeansVIO22=sum(kmeansVIO22)/50;
% kmeansVIO33=[kmeansVIO(:,3:3:9),kmeansVIO2(:,3:3:9)];
% kmeansVIO33=sum(kmeansVIO33)/50;
% kmeansMLVIO11=[kmeansMLVIO(:,1:3:9),kmeansMLVIO2(:,1:3:9)];
% kmeansMLVIO11=sum(kmeansMLVIO11)/50;
% kmeansMLVIO22=[kmeansMLVIO(:,2:3:9),kmeansMLVIO2(:,2:3:9)];
% kmeansMLVIO22=sum(kmeansMLVIO22)/50;
% kmeansMLVIO33=[kmeansMLVIO(:,3:3:9),kmeansVIO2(:,3:3:9)];
% kmeansMLVIO33=sum(kmeansMLVIO33)/50;
% gcutVIO11=[gcutVIO(:,1:3:9),gcutVIO2(:,1:3:9)];
% gcutVIO11=sum(gcutVIO11)/50;
% gcutVIO22=[gcutVIO(:,2:3:9),gcutVIO2(:,2:3:9)];
% gcutVIO22=sum(gcutVIO22)/50;
% gcutVIO33=[gcutVIO(:,3:3:9),gcutVIO2(:,3:3:9)];
% gcutVIO33=sum(gcutVIO33)/50;
% symnmfVIO11=[symnmfVIO(:,1:3:9),symnmfVIO2(:,1:3:9)];
% symnmfVIO11=sum(symnmfVIO11)/50;
% symnmfVIO22=[symnmfVIO(:,2:3:9),symnmfVIO2(:,2:3:9)];
% symnmfVIO22=sum(symnmfVIO22)/50;
% symnmfVIO33=[symnmfVIO(:,3:3:9),symnmfVIO2(:,3:3:9)];
% symnmfVIO33=sum(symnmfVIO33)/50;
% seminmfVIO11=[seminmfVIO(:,1:3:9),seminmfVIO2(:,1:3:9)];
% seminmfVIO11=sum(seminmfVIO11)/50;
% seminmfVIO22=[seminmfVIO(:,2:3:9),seminmfVIO2(:,2:3:9)];
% seminmfVIO22=sum(seminmfVIO22)/50;
% seminmfVIO33=[seminmfVIO(:,3:3:9),seminmfVIO2(:,3:3:9)];
% seminmfVIO33=sum(seminmfVIO33)/50;
% VIO11=[VIO(:,1:3:9),VIO2(:,1:3:9)];
% VIO11=sum(VIO11)/50;
% VIO22=[VIO(:,2:3:9),VIO2(:,2:3:9)];
% VIO22=sum(VIO22)/50;
% VIO33=[VIO(:,3:3:9),VIO2(:,3:3:9)];
% VIO33=sum(VIO33)/50;

figure;
plot(0.05*(1:10),kmeansVIO11, lines{1},'Color',colors(1,:),'linewidth',2);hold on
% semilogy(sgsfulltest, lines{2},'Color',colors(9,:),'linewidth',2);hold on
plot(0.05*(1:10),kmeansMLVIO11, lines{3},'Color',colors(3,:),'linewidth',2);hold on
plot(0.05*(1:10),gcutVIO11,lines{2},'Marker','h','Color',colors(4,:),'linewidth',2);
plot(0.05*(1:10),symnmfVIO11, lines{3},'Marker','o','Color',colors(5,:),'linewidth',2);hold on
plot(0.05*(1:10),seminmfVIO11, lines{2},'Marker','x','Color',colors(6,:),'linewidth',2);hold on
% semilogy(idxsgdx,proxsgdobj(idxsgd), lines{2},'Marker','p','Color',colors(8,:),'linewidth',2);hold on
plot(0.05*(1:10),VIO11,lines{4},'Marker','diamond','Color','r','linewidth',2);
% plot(4:10,VIO1,lines{4},'Color',colors(8,:),'linewidth',2);
% plot(4:10,VIO1,lines{4},'Marker','diamond','Color','r','linewidth',2);
%plot(1:size(qpfun), (qpfun));
%% Plot results -- Convergence plot -- Purely stochastic gradient
hold off
grid on
xlabel('percentage of must-link information'); 
% xticks([1 2  3  4  5  6]);
% xticklabels({'0.05','0.1','0.2','0.3','0.4','0.5'});
ylabel('MLVIO');ylim([0.98,1]);
hh=legend(solvers,'Box','off','Location','best');
set(hh,'fontsize',12); 
set(gca,'linewidth',1.8);
set(gca,'fontsize',16,'fontweight','bold');


figure;
plot(0.05*(1:10),kmeansVIO22, lines{1},'Color',colors(1,:),'linewidth',2);hold on
% semilogy(sgsfulltest, lines{2},'Color',colors(9,:),'linewidth',2);hold on
plot(0.05*(1:10),kmeansMLVIO22, lines{3},'Color',colors(3,:),'linewidth',2);hold on
plot(0.05*(1:10),gcutVIO22,lines{2},'Marker','h','Color',colors(4,:),'linewidth',2);
plot(0.05*(1:10),symnmfVIO22, lines{3},'Marker','o','Color',colors(5,:),'linewidth',2);hold on
plot(0.05*(1:10),seminmfVIO22, lines{2},'Marker','x','Color',colors(6,:),'linewidth',2);hold on
% semilogy(idxsgdx,proxsgdobj(idxsgd), lines{2},'Marker','p','Color',colors(8,:),'linewidth',2);hold on
plot(0.05*(1:10),VIO22,lines{4},'Marker','diamond','Color','r','linewidth',2);
% plot(4:10,VIO1,lines{4},'Color',colors(8,:),'linewidth',2);
% plot(4:10,VIO1,lines{4},'Marker','diamond','Color','r','linewidth',2);
%plot(1:size(qpfun), (qpfun));
%% Plot results -- Convergence plot -- Purely stochastic gradient
hold off
grid on
xlabel('percentage of must-link information'); 
% xticks([1 2  3  4  5  6]);
% xticklabels({'0.05','0.1','0.2','0.3','0.4','0.5'});
ylabel('MLVIO');ylim([0.99,1]);
hh=legend(solvers,'Box','off','Location','best');
set(hh,'fontsize',12); 
set(gca,'linewidth',1.8);
set(gca,'fontsize',16,'fontweight','bold');


figure;
plot(0.05*(1:10),kmeansVIO33, lines{1},'Color',colors(1,:),'linewidth',2);hold on
% semilogy(sgsfulltest, lines{2},'Color',colors(9,:),'linewidth',2);hold on
plot(0.05*(1:10),kmeansMLVIO33, lines{3},'Color',colors(3,:),'linewidth',2);hold on
plot(0.05*(1:10),gcutVIO33,lines{2},'Marker','h','Color',colors(4,:),'linewidth',2);
plot(0.05*(1:10),symnmfVIO33, lines{3},'Marker','o','Color',colors(5,:),'linewidth',2);hold on
plot(0.05*(1:10),seminmfVIO33, lines{2},'Marker','x','Color',colors(6,:),'linewidth',2);hold on
% semilogy(idxsgdx,proxsgdobj(idxsgd), lines{2},'Marker','p','Color',colors(8,:),'linewidth',2);hold on
plot(0.05*(1:10),VIO33,lines{4},'Marker','diamond','Color','r','linewidth',2);
% plot(4:10,VIO1,lines{4},'Color',colors(8,:),'linewidth',2);
% plot(4:10,VIO1,lines{4},'Marker','diamond','Color','r','linewidth',2);
%plot(1:size(qpfun), (qpfun));
%% Plot results -- Convergence plot -- Purely stochastic gradient
hold off
grid on
xlabel('percentage of must-link information'); 
% xticks([1 2  3  4  5  6]);
% xticklabels({'0.05','0.1','0.2','0.3','0.4','0.5'});
ylabel('MLVIO');ylim([0.99,1]);
hh=legend(solvers,'Box','off','Location','best');
set(hh,'fontsize',12); 
set(gca,'linewidth',1.8);
set(gca,'fontsize',16,'fontweight','bold');

